A time-domain nearfield frequency-invariant beamforming method

Most existing beamforming methods are frequency-domain methods, and are designed for enhancing a farfield target source over a narrow frequency band. They have found diverse applications and are still under active development. However, they struggle to achieve desired performance if the target source is in the nearfield with a broadband output. This paper proposes a time-domain nearfield frequency-invariant beamforming method. The time-domain implementation makes the beamformer output suitable for further use by real-time applications, the nearfield focusing enables the beamforming method to suppress an interference even if it is in the same direction as the target source, and the frequency-invariant beampattern makes the beamforming method suitable for enhancing the target source over a broad frequency band. These three features together make the beamforming method suitable for real-time broadband nearfield source enhancement, such as speech enhancement in room environments. The beamformer design process is separated from the sound field measurement process, and such that a designed beamformer applies to sensor arrays with various structures. The beamformer design process is further simplified by decomposing it into several independent parts. Simulation results confirm the performance of the proposed beamforming method.

==> untitled.m <==
clc; 
clear all; 

load('amp.mat');

for ii=1:4
    for jj=1:90
        for kk=1:180
            if amp(kk,jj,ii)<-40
               amp(kk,jj,ii)=-40;
            end
        end
    end
end


mag1 = amp(:,:,1);
mag2 = amp(:,:,2);
mag3 = amp(:,:,3);
mag4 = amp(:,:,4);

phi        = zeros(180,1);
theta      = zeros(1,90);
theta(1,:) = (0:(362/180):180);
phi(:,1)   = (-180:(362/180):180);

figure();
patternCustom(mag1,theta,phi);

figure();
patternCustom(mag2,theta,phi);

figure();
patternCustom(mag3,theta,phi);


figure();
patternCustom(mag4,theta,phi);


==> untitled2.m <==
clc; 
clear all; 

load('amp2.mat');

for ii=1:4
    for jj=1:90
        for kk=1:180
            if amp(kk,jj,ii)<-40
               amp(kk,jj,ii)=-40;
            end
        end
    end
end


mag1 = amp(:,:,1);
mag2 = amp(:,:,2);
mag3 = amp(:,:,3);
mag4 = amp(:,:,4);

phi        = zeros(180,1);
theta      = zeros(1,90);
theta(1,:) = (0:(362/180):180);
phi(:,1)   = (-180:(362/180):180);

figure();
patternCustom(mag1,theta,phi);

figure();
patternCustom(mag2,theta,phi);

figure();
patternCustom(mag3,theta,phi);


figure();
patternCustom(mag4,theta,phi);

